Low-energy effective description of dark $Sp(4)$ theories

Strongly interacting massive particles are viable dark matter candidates. We consider a dark $Sp(4)$ gauge theory with $N_f=2$ fermions in the pseudo-real fundamental representation and construct the chiral low-energy effective theory. We determine the flavor multiplet structure and the chiral Lagrangian, including the Wess-Zumino-Witten term for mass-degenerate and non-degenerate flavors. We then study the possible charge assignments under a $U(1)'$ gauge symmetry, emphasizing on dark state stability, and provide the full Lagrangian description for Goldstone bosons and vector resonances, including the Wess-Zumino-Witten term. Finally, we use dedicated lattice simulations to determine the chiral low-energy effective theory's validity and low-energy constants. This work represents a self-consistent study of this non-Abelian theory. It thereby provides a framework for future phenomenological exploration in connection to the dark matter problem.

==> anc/latticeresults.csv <==
############################################################################################
#                                                                                          #
# Supplemental material to https://arxiv.org/abs/2202.05191                                #
# Tabulated results of tables 6, 7 and 8. For more details see the corresponding appendix. #
#                                                                                          #
############################################################################################
L,T,β,mu,md,mπ^A,Δmπ^A,mπ^C,Δmπ^C,mρ^M,Δmρ^M,mρ^N,Δmρ^N,fπ^A,Δfπ^A,fπ^C,Δfπ^C,fρ^M,Δfρ^M,fρ^N,Δfρ^N,mAWI,ΔmAWI,P,ΔP
12,24,6.9,-0.9,-0.5,1.22810774946551,0.002618963464341,0.92975207758467,0.003029248932436,1.28375599207111,0.001902828485636,1.02802236716253,0.003213900376542,0.179445807017406,0.001733533181938,0.128802790778935,0.001750225353294,0.253885081022589,0.001649648351617,0.207745809120793,0.002105776373166,0.372376816603067,0.007213942274862,0.533320285714286,0.000156015597234
12,24,6.9,-0.9,-0.55,1.18097092717704,0.002448108987379,0.911970344781987,0.003034423185609,1.238519469583,0.001900048201679,1.01762155487217,0.002814672071836,0.177408759692076,0.001911191853415,0.123855429521047,0.001465047372223,0.252707830728244,0.001763641568044,0.205893231501711,0.001745232131886,0.3398524681679,0.006479298595626,0.534474776623376,0.000163754975607
12,24,6.9,-0.9,-0.6,1.12168618854234,0.001342495786456,0.891048351409674,0.001887289339116,1.18519025470513,0.001118342275846,0.996088073617585,0.001477050915564,0.172723063007631,0.001017086299617,0.122892623952677,0.000931308900979,0.252008218408125,0.001011707115702,0.204849337545912,0.000989733200822,0.305733691103919,0.00314585481999,0.536552068387097,8.09061443575526E-05
12,24,6.9,-0.9,-0.65,1.0560034359704,0.002906280284418,0.867742024401044,0.003031362958326,1.13188863402526,0.002687543823175,0.980314377618637,0.002895097647686,0.161856399178243,0.001995077248505,0.12242694931691,0.001707814742162,0.249085517818264,0.002352469244658,0.210392731932152,0.001884805351669,0.270200730605265,0.005917224246816,0.538576911688312,0.000141449342909
14,24,6.9,-0.9,-0.7,0.993086140784483,0.00155548882573,0.849378843912889,0.001946809366041,1.0704716903094,0.001326145837272,0.959053099199743,0.001495448451753,0.160283780073041,0.001109538216956,0.126156568973843,0.001021633858367,0.246774869920067,0.001160765557475,0.213489906650368,0.001114215751261,0.235533879755098,0.003188064132567,0.540983305649718,8.32879147419447E-05
14,24,6.9,-0.9,-0.75,0.919631163116903,0.00187894220669,0.819949814202849,0.002151874280061,1.00471475735053,0.00150395407228,0.928814353470381,0.001646826234083,0.154757396368583,0.001167861233983,0.12787524970432,0.001041239574638,0.244861133816516,0.00128892121314,0.218377649098078,0.001051494135575,0.199999081963713,0.003180292722136,0.543933068926554,8.43636775732065E-05
14,24,6.9,-0.9,-0.8,0.825568533439257,0.001958487067021,0.768981661628207,0.002485428551189,0.920575226175895,0.001529828640709,0.882028963850603,0.001662936724184,0.141522080626608,0.001273146188353,0.126319969046911,0.001106012080053,0.233150418150599,0.001247608321941,0.217727447970989,0.001087415047873,0.162978389222377,0.002986883320242,0.547363063841808,8.32935955236107E-05
14,24,6.9,-0.9,-0.85,0.713068238150056,0.002382463668186,0.695301404997709,0.002316380791962,0.82272962024323,0.001826515271196,0.81205078772411,0.001771854223844,0.128069901973526,0.001396748936108,0.123449724591272,0.001068270641572,0.218655402435906,0.001365901229471,0.217218508281193,0.001243975596029,0.122034777963167,0.002936399220839,0.551625724858757,7.23341177173075E-05
14,24,6.9,-0.9,-0.86,0.693814774029048,0.003128493703105,0.681921528968206,0.002820219745085,0.805444703680793,0.002468317597493,0.800616872481856,0.002306480580247,0.124232846364709,0.001703436578417,0.122466485492908,0.001417377092506,0.216402121832815,0.001924345332954,0.216663083499885,0.001397108442225,0.110324430047582,0.003176228520629,0.55234978,9.62752357229587E-05
14,24,6.9,-0.9,-0.87,0.660463209149423,0.003696377101571,0.653050268326401,0.002960564977018,0.783000963213892,0.00268588519353,0.771400191250911,0.002623961454131,0.119478965628532,0.00171870313403,0.118678952334337,0.001612594510631,0.215523754587479,0.00182780647262,0.209160506315962,0.00153306819907,0.103400028683839,0.003365197726891,0.553782264545455,0.000120870862448
14,24,6.9,-0.9,-0.88,0.635731721542514,0.004275831757824,0.626074814245725,0.003213084083554,0.75581514506667,0.003028546727662,0.746381893284309,0.002608065135045,0.120230343464516,0.002348307678741,0.113704769660119,0.001490548880558,0.212344653467206,0.002205674193302,0.204310078197841,0.001596192619876,0.096373596020602,0.003426067012889,0.554729864545454,0.000114000425617
14,24,6.9,-0.9,-0.89,0.602691085509132,0.003707242230092,0.596030251735531,0.002884625140526,0.730133079972754,0.002465455041058,0.724810679168652,0.002093407122248,0.113038085418976,0.001791218278786,0.110886365969459,0.001361472774796,0.205735086583764,0.001730538533449,0.200693717474868,0.001248945070765,0.086213713435474,0.002840360460969,0.555821632352941,8.92118095781234E-05
14,24,6.9,-0.9,-0.9,0.560462021013051,0.003651939003674,0.568628223874793,0.002898582543564,0.699335258674697,0.003128182044825,0.697259852413098,0.002142351652861,0.104308397316426,0.001749267686136,0.108624632913635,0.001378954569829,0.19858137406144,0.001921859687912,0.197984959278433,0.001340858494121,0.077088808887959,0.002785482588575,0.556928568,0.000167614763913
12,24,7.05,-0.835,-0.5,1.02530965888204,0.002634994474496,0.738408815347842,0.004643867717114,1.08103910203369,0.002591270701732,0.846750814278832,0.003187447681179,0.138591129138217,0.001959826418192,0.092652938264219,0.001647702462185,0.202277474771127,0.001863685333858,0.15977585757423,0.001734369835904,0.274085605118633,0.006902228483488,0.560270168831169,0.000140345327284
12,24,7.05,-0.835,-0.55,0.965393143196113,0.003617064529161,0.729714650166385,0.004636310706571,1.02635399689283,0.002940009747607,0.829212777881356,0.003708566704221,0.136317781524771,0.0022809033984,0.09615023988138,0.002027109754448,0.202107891422296,0.002289837813227,0.16165259971967,0.00206025108944,0.247627433382181,0.006456514921632,0.561750319480519,0.0001727887647
12,24,7.05,-0.835,-0.6,0.903372153379019,0.003407943887306,0.702202639524152,0.005069866886197,0.966562760310461,0.002635830476828,0.807214003294372,0.003283454766651,0.130896832647097,0.001967794360635,0.093519970496019,0.001741950830641,0.197295762037342,0.001934538882436,0.160421414276009,0.001787579345788,0.216197255754795,0.005915384644011,0.56355642987013,0.000141829054008
12,24,7.05,-0.835,-0.65,0.828314981426685,0.004349087374521,0.668982453718788,0.005127534080698,0.900960939485691,0.003487628915686,0.77483547401224,0.004408754101564,0.122600057969516,0.002163010254825,0.091733311512258,0.001819942268539,0.191870807776139,0.002124798650417,0.161197576035403,0.002196307528108,0.182049287860376,0.006228723837539,0.565445076623377,0.000130031235716
14,24,7.05,-0.835,-0.7,0.7502712729194,0.003275071081742,0.6420755578392,0.004813857251036,0.827548603192024,0.002733883889563,0.750631020309781,0.003773747310922,0.116556036500816,0.001813862024201,0.093964140322903,0.001637112494101,0.18644895725129,0.001541023476388,0.165083593039914,0.001951805457535,0.149026449308084,0.004363665720826,0.567779737662338,0.000104282215347
14,24,7.05,-0.835,-0.75,0.658957135925964,0.00438704194327,0.611999689306847,0.004801515592011,0.745667389205693,0.003501590773719,0.710851385787002,0.003472196631712,0.10953894253139,0.002021296612016,0.099878040660568,0.001603909030372,0.178418959507934,0.001838806372161,0.169896779532187,0.001647685729709,0.118432021559894,0.004354833226421,0.570039628571429,0.000100601144998
14,24,7.05,-0.835,-0.8,0.541710892348574,0.007169352098404,0.531527621083976,0.004405565312834,0.649794975367648,0.004147999424823,0.64434044121624,0.003558278439388,0.092041313348932,0.002748662851395,0.090906154132188,0.00170608851956,0.166290695916463,0.002468857825951,0.163947961639274,0.001619721446425,0.078974678966018,0.003861774519366,0.573136927272727,9.76931851183438E-05
14,24,7.05,-0.835,-0.82,0.496410285828059,0.007076113702991,0.484508069422774,0.004486183524327,0.615463125158414,0.003970657622527,0.609690583637308,0.003649904946064,0.086209542140856,0.003152297967927,0.084528210076386,0.001752528567278,0.16131425692113,0.002355313558558,0.160640674092829,0.001670144114372,0.064472582145227,0.003981804702029,0.574176527272727,0.000116878792447
14,24,7.05,-0.835,-0.83,0.47244976021174,0.006541214067056,0.469230193056323,0.005182214990605,0.590353856335034,0.004454783567242,0.59304311533107,0.003462134110681,0.085119186632286,0.002660615563487,0.085061430572703,0.001948442247109,0.157670219241392,0.002413563359972,0.160416603420291,0.00180143272542,0.060664554186844,0.004139305935503,0.574912763636364,0.000103237107087
14,24,7.05,-0.835,-0.835,0.444580843607479,0.006201475805157,0.447226493115249,0.005077308837804,0.574769766270801,0.003947968493238,0.577564854085054,0.002936265549941,0.076958918252545,0.002166236963256,0.080667155736963,0.001526966425577,0.153139620484414,0.001719261853615,0.154937204629347,0.00146876626765,0.051028451579827,0.002884671306404,0.575476700854701,0.000195402395058
14,24,7.2,-0.78,-0.5,0.842489370314613,0.002063149132912,0.581858523601257,0.003550182418951,0.89672096805938,0.001850552751981,0.685015386233836,0.002390871433091,0.107968263547327,0.001041447741238,0.073638741248419,0.001119176927321,0.159186834927068,0.001040248041282,0.127986636406587,0.001037798250439,0.211380302234508,0.003865127961982,0.581081584615385,6.8528547372602E-05
14,24,7.2,-0.78,-0.55,0.777902324001364,0.002427547933486,0.565856737612797,0.003838134197218,0.838488734086087,0.001958789552246,0.667876615196294,0.002428368730244,0.10325656007114,0.001102123670872,0.074226583774906,0.001089078790335,0.157148646350939,0.001066582140493,0.129028062044816,0.000964388424952,0.181047340388857,0.003622919717537,0.582224525,7.19372042471428E-05
14,24,7.2,-0.78,-0.6,0.71803723478345,0.002746269946302,0.559787821627369,0.003807728707646,0.782340329429533,0.002153121586086,0.658816513647669,0.002855966171236,0.102056247786451,0.00116394894092,0.07654550431041,0.00106830187022,0.158295875704672,0.001064185524447,0.13252449593907,0.001078636540882,0.153315549227357,0.003466097634134,0.583421518881119,6.61974501702576E-05
14,24,7.2,-0.78,-0.65,0.637919785140165,0.002835957074473,0.54219929180859,0.003873743456323,0.716165927118989,0.002087613913085,0.639408609275336,0.002858294381935,0.092868909602967,0.001156487946413,0.079091283157039,0.001129451240116,0.152555705897414,0.001026710007851,0.137039138011803,0.001068292749689,0.126988758710146,0.003040298259059,0.58484279020979,6.19487047302657E-05
14,24,7.2,-0.78,-0.7,0.557710763529848,0.00344276698075,0.513392669950455,0.004055205900472,0.643808379493717,0.00221807841047,0.611776041954844,0.003068558069925,0.085537098622706,0.001467235954653,0.079870765781685,0.00108285510568,0.147316682830454,0.001207673828423,0.139786534109745,0.001159094807624,0.096728078328337,0.003022282465181,0.586336989583333,6.31710669986451E-05
16,32,7.2,-0.78,-0.73,0.484429635724511,0.005080749022394,0.445685459549495,0.005445113035871,0.573110109059471,0.004586549610291,0.550587658506932,0.003691142173625,0.077927092497632,0.002575951901394,0.068641702949148,0.002134496755652,0.131008372510681,0.002778383316143,0.125339716793091,0.002031264556287,0.077717637650531,0.003890623523763,0.587427970666667,6.40298132009339E-05
16,32,7.2,-0.78,-0.75,0.437941938303047,0.005425115226127,0.432707049387885,0.005825435338166,0.535690660957603,0.004395965319122,0.524248667531479,0.006564189993808,0.069442765611276,0.002714942786456,0.071672230688471,0.00255521684879,0.125063721932046,0.00262856271186,0.122105518742606,0.003820632993436,0.064256818050547,0.003715927273564,0.588181901333333,5.93976953775839E-05
16,32,7.2,-0.78,-0.77,0.395606118843992,0.008471660374002,0.387454394139073,0.005943731494706,0.492917585105052,0.005310027907643,0.49184227393346,0.003900295249941,0.068746522665899,0.003508000113949,0.065070490990264,0.002267615167993,0.119834660983717,0.003315162275756,0.11590741392379,0.002099445026413,0.054343391166768,0.003597428631185,0.588923293333333,5.59436603551644E-05
16,32,7.2,-0.78,-0.78,0.38228956969419,0.005796017966758,0.388549433089151,0.004560407193213,0.48167352622869,0.003779757633581,0.484134867184279,0.002839935046315,0.066790106259345,0.002300882831627,0.068062789997522,0.001788361763061,0.11691318661925,0.002277699376938,0.116236014456746,0.001605015499454,0.048914056050059,0.002825380649601,0.589226598675497,3.92114546490438E-05
12,24,6.9,-0.92,-0.5,1.19845464706197,0.003360402782796,0.870993849389314,0.004917867430444,1.25344866112548,0.00314013789878,0.98500706850462,0.004532257396397,0.179398829293188,0.002418277090794,0.118159333751688,0.002415546653574,0.251856849013073,0.002542307308894,0.202320762222666,0.003501457589717,0.358389328975871,0.008878327971425,0.534907045454545,0.000219129142923
12,24,6.9,-0.92,-0.55,1.14375858999683,0.00410365536491,0.857018460480231,0.005327097663412,1.20400644259828,0.003883668366027,0.967143471491987,0.003931274244833,0.168883521033866,0.002802655205428,0.115913495171327,0.002951607816223,0.244702169814475,0.003269442263578,0.199588491477845,0.002601708043123,0.314081487159606,0.007449338487299,0.536422506818182,0.000162942761023
12,24,6.9,-0.92,-0.6,1.08365355353849,0.003543290309142,0.831626008269191,0.00563551574911,1.15357182825016,0.003064500629866,0.945073594625924,0.005062031677056,0.16684079072131,0.002858175487153,0.117593352284056,0.003097450402935,0.248562668080065,0.002659555034199,0.200707448819878,0.002983688952824,0.284163120300142,0.009564941266212,0.538519954545454,0.000220982315568
12,24,6.9,-0.92,-0.65,1.0309091554768,0.003926409673033,0.807445222787038,0.006814965043282,1.10711278089831,0.003386376346651,0.926509778825292,0.005686525338708,0.163842139569576,0.002239646303602,0.114518246483198,0.003271181634898,0.248826932963123,0.002233663374699,0.200051570298098,0.003116958236626,0.257462762768815,0.007585269987738,0.539871790909091,0.00025143268348
12,24,6.9,-0.92,-0.7,0.958140217641512,0.004984675366769,0.778994720376421,0.006553197577273,1.04039819942083,0.003867800410792,0.899988131507455,0.005213372884697,0.154949528649314,0.002974369127199,0.117110771447663,0.002886376708655,0.243918031688266,0.002946351003328,0.202767477893083,0.003205327665538,0.216971993599694,0.009273670467254,0.542726481818182,0.000222646205183
12,24,6.9,-0.92,-0.75,0.869997460363278,0.005117696921705,0.751519659607976,0.006711466789781,0.959420766360113,0.004081766047962,0.870475315721076,0.004597352909123,0.142757208922086,0.003149977151971,0.11805573327201,0.003404011709975,0.232647913676363,0.003384997713226,0.207384530694699,0.003344170981179,0.179531239741277,0.007488360275828,0.54592935,0.000178811590019
12,24,6.9,-0.92,-0.8,0.764520259508585,0.005572665167968,0.668987065084678,0.008869238321907,0.866748576811562,0.004180997917706,0.810464517551007,0.006882856515369,0.132567788029845,0.003060603588747,0.110384591828996,0.00344805748572,0.223377060079364,0.003622636892762,0.203971305985872,0.003765957042474,0.142620470047713,0.008016110013424,0.549791502272727,0.000193709095034
14,24,6.9,-0.92,-0.85,0.659964839729074,0.004656212954945,0.631657233736503,0.004824711608322,0.781774877477389,0.003593115016562,0.755639821440814,0.00346981779734,0.121056815097902,0.002147538851174,0.113788866539925,0.001831401507874,0.215820479598888,0.002415457640711,0.203802569462437,0.002153038275161,0.105572979284992,0.003714071552813,0.553846075324675,0.000116705595977
14,24,6.9,-0.92,-0.88,0.548521996884332,0.009753322053853,0.539894060217178,0.006822282253464,0.689520257563734,0.00570007740112,0.686726509541932,0.005516280107819,0.10144430484298,0.004036726458835,0.098325558545728,0.002978881045008,0.195081926552602,0.003320127557387,0.193583138814291,0.003446338631478,0.073008647718087,0.005360990025217,0.557160715909091,0.000265046704143
14,24,6.9,-0.92,-0.9,0.480486890267947,0.008680703805942,0.486141370541371,0.005819390883799,0.636630766003496,0.005959820774453,0.646277377124357,0.004228352001639,0.090151517346161,0.002947137916315,0.094419878324244,0.002172839066868,0.184027331506416,0.003191957055137,0.188526543137555,0.001980010362404,0.057072053711909,0.003398673511716,0.559360064935065,0.00014800809392
14,24,6.9,-0.92,-0.91,0.448625226623795,0.009647213474152,0.440755055527609,0.006455495764169,0.604873930020952,0.006821023766917,0.598176328105432,0.004839243515842,0.092400285865032,0.003793856133763,0.087775511272582,0.002580758256778,0.183056234070056,0.003082174380526,0.176402193162509,0.002310428436352,0.047546488483643,0.003798483098731,0.56069275974026,0.00011368933315
14,24,6.9,-0.92,-0.92,0.375198646187072,0.009840137289257,0.380018570255955,0.008187652839524,0.548439855476922,0.008669623288651,0.554851325586103,0.00636340866235,0.083205114992746,0.00399817826236,0.082313480985493,0.002797142353961,0.167232442478789,0.004478927901717,0.168235976436322,0.003015512089048,0.037820483752599,0.004544051078121,0.562088508,0.000159573219953
14,24,7.05,-0.85,-0.5,0.999403870286203,0.003646392700684,0.689545793082404,0.004520055244652,1.0590719740455,0.002822848860589,0.805135190207911,0.003847877385027,0.134869507909608,0.002313086993223,0.086187948279148,0.001489822184705,0.201144431389961,0.002169298943305,0.155251681913976,0.001638292424339,0.261389912753761,0.008243307390742,0.561419677272727,0.000122526662401
14,24,7.05,-0.85,-0.55,0.942543381381475,0.00339464493152,0.668875965214743,0.00617958415532,1.00053726733567,0.002901714083494,0.789096501553328,0.00396348222322,0.12979583273472,0.00242729412309,0.08617642719057,0.002257150335393,0.193791362240711,0.00233977011218,0.156076600091976,0.002077641302818,0.232670565767188,0.007317240654569,0.562835020454545,0.000130956920969
14,24,7.05,-0.85,-0.6,0.875016465427687,0.003850311181919,0.661891001418133,0.006993071236147,0.943365479338436,0.003381367944439,0.77167940617161,0.004606839095651,0.128048380852622,0.002406153981001,0.090601404056571,0.00237269919126,0.195101323730025,0.002551230100018,0.157767537027914,0.002397615940585,0.204481626668274,0.00692247798539,0.564771204545455,0.000131664896408
14,24,7.05,-0.85,-0.65,0.791347944416743,0.004929346746713,0.615102898247421,0.005005715994524,0.872020032253925,0.003621660166786,0.736066931238653,0.004387094124769,0.118359991862151,0.002515797807925,0.08873720280917,0.001941075189806,0.188306663670916,0.002706630525666,0.159275268237124,0.002729568637215,0.173398970458344,0.006533973549659,0.566567277272727,0.000154093757316
14,24,7.05,-0.85,-0.7,0.73023001107027,0.004649606622714,0.601778212727067,0.00541599260627,0.80488342511948,0.003670773426923,0.714866954744605,0.00450344927687,0.116195539019052,0.002567999400599,0.088244926975318,0.001896977116592,0.184708472546879,0.002413820848506,0.15982793826118,0.00205404334653,0.138010887338858,0.006235247907994,0.568539288636364,0.000127940949746
14,24,7.05,-0.85,-0.75,0.620311314511655,0.005039894234884,0.554275885204999,0.006618006240461,0.716923905704229,0.004256902193225,0.675595883572243,0.004356401679685,0.101418733754899,0.00228377521869,0.088338354013792,0.001963378495025,0.172459611409928,0.002230918923566,0.163158121495592,0.002396283722939,0.106495392427647,0.004995570122043,0.571243761363637,0.000193417544446
14,24,7.05,-0.85,-0.8,0.501280463556259,0.00485350806788,0.48069700545969,0.005414055884168,0.621051303892975,0.003303181432876,0.60646596294289,0.003779121967177,0.08858255686615,0.002053010271839,0.082942611458601,0.001649087382245,0.162800307691651,0.00213325357863,0.157059105076603,0.001718172988477,0.07162199439225,0.003292527201223,0.573929325454545,9.85935542679079E-05
14,24,7.05,-0.85,-0.83,0.427480896334578,0.007890250874391,0.421973152109366,0.00595471865091,0.563446189091911,0.004589122284645,0.556192403727735,0.003855269945884,0.078139222551687,0.002535488610882,0.080327228476826,0.001727594235408,0.15517413743732,0.00230469304256,0.152875547957407,0.001591119817195,0.047416859561897,0.003007421423045,0.575898268181818,8.02977994526431E-05
14,24,7.05,-0.85,-0.85,0.349694239065981,0.007869936402615,0.348438750449286,0.006548382246056,0.509669058457839,0.004458484118018,0.518490705376631,0.003389428105058,0.067444024988908,0.002253388572678,0.065571146304247,0.001473152918036,0.143372365958696,0.001884517751673,0.144700422121633,0.001293152355332,0.035098654903645,0.00228922335167,0.5773623875,7.47575345819051E-05
14,24,7.2,-0.794,-0.45,0.874082390964179,0.004424612615128,0.550344611025591,0.007024721817598,0.925268933331954,0.00427352798147,0.653993678089132,0.005036363063446,0.108312473899206,0.002259440553211,0.070463708042416,0.002577130399069,0.157613239995656,0.002403521593066,0.122072822908332,0.002132804471037,0.226977499530496,0.007145256101257,0.580811804545454,0.000107333269488
14,24,7.2,-0.794,-0.5,0.822573089882084,0.004830100167247,0.535229928585622,0.008124728596616,0.878700759644762,0.003655265916128,0.646879237053194,0.004852816974545,0.106504568717164,0.002280543471211,0.070800837078145,0.002132079467195,0.157839754257778,0.002133142349186,0.125291296116384,0.001575599421505,0.201235519027512,0.007354806775554,0.581620279545454,0.000122035557895
14,24,7.2,-0.794,-0.55,0.755355882828346,0.003978600066989,0.506012220334368,0.007516390518917,0.818607554237277,0.002951259232522,0.633095007238549,0.005232145130359,0.099678773145356,0.00215041484131,0.066466157083568,0.002660617640052,0.155072679725181,0.002041936623025,0.127608033064445,0.002487651854084,0.172225691676119,0.006571154751928,0.582856938636364,0.000125990005159
14,24,7.2,-0.794,-0.6,0.685714842886485,0.002542395809383,0.509841188845203,0.004210859762062,0.755459700397705,0.002068551842913,0.618382921974693,0.002709557297971,0.09541252508725,0.00115201293808,0.070069161982442,0.001032667857503,0.151451273821197,0.001100803327592,0.125796106859379,0.000990093407846,0.143801262375397,0.003217628078032,0.58407793220339,5.35692424524677E-05
14,24,7.2,-0.794,-0.65,0.612970979461265,0.002641270886273,0.488399207678853,0.004451040351442,0.693311032611062,0.001778240658032,0.603954891375274,0.002834210656863,0.09047271657823,0.001093170965162,0.071253673469119,0.000978094704065,0.149696935167774,0.000947469168399,0.130146980677271,0.001037419865263,0.117207978928608,0.002873505432073,0.585434452542373,5.84100340273332E-05
14,24,7.2,-0.794,-0.7,0.528561750027633,0.003380100685686,0.460348316334672,0.00469494466619,0.619755241073752,0.002065803074167,0.577017492826304,0.003027732543936,0.081097863821192,0.001289382210905,0.071710750121129,0.001193326673529,0.14222597296064,0.00096454657054,0.134800121483006,0.001196312148907,0.086169349902186,0.002748408756569,0.586957337288135,5.996626180463E-05
16,32,7.2,-0.794,-0.75,0.420356171306751,0.003834713851068,0.39624146592234,0.004936407766726,0.522194451212084,0.008762319489549,0.50747337413774,0.011776737798998,0.071311877790577,0.001795833647857,0.066067787337326,0.001770336721135,0.124254169290967,0.005821473748081,0.118979786132307,0.00720425171573,0.058911117588454,0.00253481257482,0.588778921383648,4.62302830238113E-05
16,32,7.2,-0.794,-0.77,0.369778440257303,0.006943393852234,0.345061107192434,0.005763775948835,0.476757866883082,0.004517857741899,0.470371823333105,0.004099781753133,0.06353231172853,0.002739294630414,0.058027382517521,0.002044744616588,0.116844905970621,0.002494561171742,0.117353212641935,0.0023092610671,0.043236107443869,0.002772176326622,0.589464916923077,9.56496738703466E-05
16,32,7.2,-0.794,-0.78,0.324387407664778,0.008246711191494,0.331726800061525,0.006797739598741,0.433468895968594,0.006033658094192,0.4370753510089,0.010615995712957,0.059486045832681,0.002784767970674,0.061822225926997,0.001995884204428,0.106524718772504,0.002918810272272,0.110132459557096,0.005545969195619,0.039001099540367,0.002622852455017,0.589880095522388,5.50979070692093E-05
16,32,7.2,-0.794,-0.794,0.314807029683816,0.007498391453757,0.317341742453756,0.0051871357023,0.430156333658915,0.004975965713637,0.426002148695548,0.003494749102422,0.058532774668995,0.002787190859578,0.058900172973321,0.001755844227707,0.110293969516799,0.00296324993939,0.105698727443123,0.001927604037153,0.032151819870109,0.002328759781591,0.590316716417911,5.46082871045852E-05
12,24,6.9,-0.87,-0.5,1.26842226249404,0.001829384476333,1.00446519203422,0.002581196340269,1.32194691187884,0.001603537531432,1.09325286637907,0.002257455517332,0.185262634484031,0.001261855913815,0.131765325161163,0.001267134989173,0.258312865909689,0.001293886836602,0.207376030983048,0.001456353541314,0.399905523786778,0.005309891328147,0.530939559090909,0.000135053251145
12,24,6.9,-0.87,-0.55,1.21946970287056,0.001901808655738,0.992246706644154,0.00252630123326,1.27761040178349,0.001646227724245,1.08372633592997,0.00213073504364,0.179782587487088,0.001474285341219,0.133727062250043,0.00138579462863,0.25703361793585,0.001473752968851,0.212511360854098,0.001378502547211,0.360991826304628,0.005602286141365,0.53262896,0.000110152980758
12,24,6.9,-0.87,-0.6,1.17327797388552,0.002163805846815,0.97957218179828,0.002374810230166,1.2317053399048,0.001898905945462,1.07099372103047,0.001993399578582,0.180947767592289,0.001560220957022,0.13547290825108,0.001140419019288,0.258578691526545,0.001602210350043,0.215462031562232,0.001300390657606,0.333667006208826,0.005213138598695,0.53413346,0.000120801840154
12,24,6.9,-0.87,-0.65,1.11509781643348,0.002037446701741,0.957705265195115,0.002648015728879,1.18077074898332,0.001781466896321,1.05129270045192,0.002321298470715,0.176999371259476,0.001504954558157,0.135547261001554,0.001241113253117,0.259300377643527,0.001672587610553,0.217687059631676,0.001483680763956,0.299880029787815,0.005279811967195,0.536060759090909,0.000124228037168
12,24,6.9,-0.87,-0.7,1.04689931212698,0.002211771151548,0.939015574381724,0.003022173868735,1.11970713261211,0.001987278520657,1.03259281938979,0.001980448312894,0.166128708191402,0.00153510999137,0.137926930428491,0.001618645222242,0.251489737363259,0.001580405422122,0.222249930118943,0.001471792195006,0.260397093905445,0.004849980249609,0.538359849090909,0.000145911949168
12,24,6.9,-0.87,-0.75,0.980183498214561,0.002611459782588,0.910123873543542,0.003091225894934,1.05657726722346,0.00207206377931,1.00438211715139,0.002543339375026,0.161839512149843,0.001911617649846,0.140624417582614,0.001585697674477,0.248358905673906,0.001825237272375,0.229813536509622,0.001601552243706,0.225685842275057,0.005330778902012,0.541144875454545,0.000126802185967
12,24,6.9,-0.87,-0.8,0.896416019694729,0.003116224402028,0.869679846941618,0.002714013649081,0.986473187922636,0.003000759280646,0.966239520995207,0.002195311675243,0.151759894550302,0.001940417604154,0.143243748202798,0.001531581772662,0.244407676003032,0.002377400394948,0.235063992478913,0.001442182408226,0.187012229839452,0.004852135887704,0.544351368181818,0.000128013173034
12,24,6.9,-0.87,-0.83,0.828629872553324,0.004597503207465,0.817617526267296,0.00377466987683,0.925352713799596,0.004016508052386,0.913368772629837,0.00335544059283,0.142590340832929,0.002585588571306,0.138161235103576,0.002376276688656,0.233515610055008,0.002965432466082,0.228440172932312,0.002614031497397,0.163667968169656,0.00709492501231,0.547047688636364,0.000211034792138
12,24,6.9,-0.87,-0.84,0.812102297831887,0.00314747867361,0.80119699690594,0.003530663298103,0.912559093474939,0.002508624751463,0.90303263215097,0.003363347703712,0.142279762644066,0.002189850085568,0.137987921533942,0.001667015546571,0.236741509409967,0.00217981113617,0.230782643738785,0.002140046200464,0.156111659915245,0.004957136054669,0.547820838181818,0.000235909427983
12,24,6.9,-0.87,-0.85,0.789690407525651,0.003715302400837,0.786153148732984,0.002750452760697,0.888677198020898,0.002693177727352,0.886609532683912,0.002519359478433,0.138626453933055,0.00218506696141,0.135271980776323,0.001568409562794,0.229999174776204,0.002286803150776,0.226225821241812,0.001535455362102,0.149700964336933,0.004343921536581,0.54850967,0.000138799657057
12,24,6.9,-0.87,-0.86,0.770062295615433,0.003658039228326,0.763596183344809,0.003161897589995,0.871650378417975,0.002812890365781,0.871204850553494,0.002505844979261,0.134453538994579,0.001974669731446,0.134153559243162,0.001861799317399,0.22690533922766,0.002246400590602,0.228807788719425,0.001966204346854,0.137304785785332,0.004598556520797,0.549650199090909,0.00012693685818
12,24,6.9,-0.87,-0.87,0.741671531905622,0.002546626109001,0.742540323314448,0.001900362508637,0.848113745991186,0.001960398484682,0.851041580114014,0.001683286899191,0.130831207390384,0.001469800252334,0.130337981397883,0.000940988123697,0.223725649433638,0.001459519115977,0.224146027320664,0.001126931708851,0.129495746230564,0.002860551954228,0.550406171478873,0.000183619343132
12,24,7.05,-0.8,-0.45,1.13728996440996,0.004211933902388,0.861894993479624,0.003522208382983,1.184152699342,0.002922705114943,0.948659247549093,0.003178302194041,0.151243337132082,0.002620748028759,0.107881518101413,0.001710200260332,0.211369141361408,0.002076874306977,0.170814206464434,0.001685991805788,0.339807553718447,0.009438553782156,0.556605288636364,0.000143441661073
12,24,7.05,-0.8,-0.5,1.08047396751271,0.003623109866052,0.840862241401626,0.004484250014152,1.13239050912632,0.0031170601213,0.929505340614367,0.004152867755309,0.143465536983599,0.002304596369829,0.102472912711172,0.00178453843404,0.205931770915517,0.002163245659521,0.166943415447078,0.002338431993288,0.303615074109821,0.009019594559441,0.558128702272727,0.000186669432725
12,24,7.05,-0.8,-0.55,1.02911383415744,0.001913106373722,0.832688922148438,0.002503109888569,1.08438456367882,0.001714844270529,0.917699358080123,0.002038333932284,0.144313807789442,0.001193891690713,0.105853813467782,0.001034165248128,0.208885669071292,0.001270132493944,0.169839185885804,0.001038538757337,0.276626205515523,0.004115351526516,0.559376243502825,9.04573542053366E-05
12,24,7.05,-0.8,-0.6,0.96808994229502,0.002748002527023,0.816090501306965,0.003171436630253,1.03060967794125,0.002225886731815,0.905640067370588,0.002444728136913,0.139128727360924,0.00175809207152,0.105125638453606,0.00136649476631,0.20705613015203,0.001747412963382,0.173679327515821,0.001379412938593,0.243924670809358,0.00519791218291,0.561134472727273,0.000126494129193
12,24,7.05,-0.8,-0.65,0.895304091670599,0.002408249699508,0.799195870544742,0.002447939965158,0.963195510499975,0.001975352465452,0.882143962103594,0.002001166384648,0.132549304544733,0.001320990496474,0.112479936487106,0.001101808858913,0.203531941435606,0.001255269215668,0.180020450838613,0.001117533075372,0.212628668755002,0.004009102670868,0.563210349717514,8.73296107095553E-05
12,24,7.05,-0.8,-0.7,0.819019631643744,0.002767883817417,0.768905932501751,0.002574303405597,0.893397834992832,0.002383108309369,0.851891167027714,0.002007039356641,0.12688842876226,0.001377238402857,0.114017555465301,0.001081262239752,0.197294746816308,0.001439563442086,0.184646785576651,0.001083538032939,0.177688304515951,0.003924124877875,0.565370376271186,9.3317984201992E-05
12,24,7.05,-0.8,-0.75,0.732529045886181,0.0031073301345,0.722649457252405,0.002606414448629,0.818266660713026,0.002283012058845,0.809220964918415,0.002082547865826,0.117499944357898,0.001522447020609,0.115207411260589,0.001266172044313,0.18998677469071,0.001458559647024,0.187766987568506,0.001156197153936,0.146496900072068,0.003559295131063,0.567742649152542,8.61895208643681E-05
12,24,7.05,-0.8,-0.78,0.670478833219613,0.003197272563806,0.671832755312203,0.002542485631677,0.762339594736433,0.002714830735918,0.763802818139895,0.002368854616689,0.110764354669149,0.001674228020809,0.108592007021069,0.001031394366588,0.184051769947838,0.001587489511762,0.181904282385341,0.001230966732239,0.123307318215009,0.003470540405031,0.569506365536723,0.000119501620843
12,24,7.05,-0.8,-0.8,0.626024968138462,0.005562535531214,0.631586207407008,0.003350360733079,0.723895228916506,0.004357338702963,0.732243473842863,0.00312462786192,0.102910793673266,0.002416513012046,0.106172453382165,0.0013877945824,0.176224161773106,0.002359990139615,0.183373214661639,0.001293066456137,0.105356846242828,0.004397927186208,0.570755320512821,0.000114121748871
12,24,7.2,-0.75,-0.45,0.950287034046143,0.004509207894699,0.696103190912484,0.005404006104336,1.00238689500135,0.003398499753215,0.780026896536116,0.005099569949938,0.117064012452771,0.002447559265614,0.0827341396474,0.001676029988451,0.1703507479235,0.002370848314168,0.134142899687336,0.001915160179489,0.26229497857014,0.008288303819087,0.578732709090909,0.000152355423015
12,24,7.2,-0.75,-0.5,0.903341201223098,0.004290126375785,0.681355875328778,0.007243133806376,0.950108903857208,0.003396257297464,0.762775752907149,0.004758521495644,0.11961493366542,0.001997099410824,0.082757932680229,0.002263625545743,0.172311832216484,0.001993328010918,0.134064551857765,0.002286034632967,0.235726161873142,0.007371165300856,0.579689556818182,0.000157633839331
12,24,7.2,-0.75,-0.55,0.834935507754732,0.002027095545294,0.670001338937895,0.00274652306765,0.890567491638087,0.001630995771192,0.755168790548561,0.002129147671604,0.111610021039686,0.001050521150457,0.084555267413258,0.000928358429843,0.166115169337351,0.001018207364696,0.139759825190179,0.000902044285862,0.20310986441283,0.003473826805637,0.580856154918033,6.93124853654927E-05
12,24,7.2,-0.75,-0.6,0.767273390520255,0.002208604066731,0.653443832472357,0.002729157440665,0.829260334582374,0.001821719450271,0.736173757129948,0.00205524210636,0.105362040234734,0.001076820771197,0.086909846948628,0.000906891820035,0.161901549202034,0.000944052514779,0.142106241366124,0.000868018335655,0.174436503908734,0.003327232544694,0.582083979918033,6.30090378021654E-05
12,24,7.2,-0.75,-0.65,0.694878718888914,0.002855071126372,0.638064346996026,0.002825513677809,0.765777674994551,0.00212083508522,0.719668381315969,0.002372188822065,0.100414405937821,0.001325467717287,0.089480925797319,0.000928810289023,0.159295481751643,0.001123067880886,0.14846007408274,0.00103573912598,0.14494379970436,0.003255325737722,0.583534448770492,6.05529300939934E-05
12,24,7.2,-0.75,-0.7,0.615922279453336,0.003489756852931,0.5970771800665,0.002974051267545,0.697163166582464,0.002783383112121,0.690681239912994,0.002505901410332,0.093711768126449,0.001420643500749,0.090067518485803,0.001020122788358,0.155266339934753,0.001351550080933,0.154426879892099,0.000964451959142,0.116619838724103,0.003049416466238,0.585117528278689,6.61409437251298E-05
12,24,7.2,-0.75,-0.72,0.581697625235216,0.003149491038139,0.580221938417031,0.002624169900545,0.67398874555355,0.00225876401339,0.667348675398019,0.002026758532807,0.088756271642762,0.001256314170792,0.088311624773528,0.000995884365364,0.153402794108161,0.00121492840948,0.151099549131403,0.000917757705211,0.103392822789004,0.002900968791127,0.585855117622951,6.77357101610873E-05
12,24,7.2,-0.75,-0.74,0.546526728809516,0.003657248246153,0.546042314518294,0.002911157407428,0.639891621924749,0.002447767947618,0.644196791380543,0.002156880423437,0.085924533263059,0.001262062227212,0.083759780603509,0.000966104999928,0.149921665627561,0.001142083895277,0.149873493906396,0.000947209787882,0.09240472171836,0.002699508822366,0.586608342622951,6.58288489903802E-05
12,24,7.2,-0.75,-0.75,0.532345460326191,0.004224141186982,0.529899158606758,0.002937101124731,0.624495419401347,0.002547178874661,0.635974617645148,0.002211877654937,0.084467048093564,0.001462673667999,0.083227803858548,0.000838415342691,0.147048895662777,0.001271800467369,0.150455749061661,0.000786759585725,0.08595262768912,0.002607218481833,0.586900175,5.91516219805666E-05


==> anc/smallerlattices.csv <==
############################################################################################
#                                                                                          #
# Supplemental material to https://arxiv.org/abs/2202.05191                                #
# Same quantities as in "latticeresults.txt" but for smaller lattices where available.     #
# We expect large finite volume effects and contamination by excited states.               # 
#                                                                                          #
############################################################################################
L,T,β,mu,md,mπ^A,Δmπ^A,mπ^C,Δmπ^C,mρ^M,Δmρ^M,mρ^N,Δmρ^N,fπ^A,Δfπ^A,fπ^C,Δfπ^C,fρ^M,Δfρ^M,fρ^N,Δfρ^N,,P,ΔP
8,16,6.9,-0.5,-0.9,1.26095125124868,0.007169960092756,0.985386472693336,0.009337034493504,1.31837524854883,0.005649464238777,1.08791618190129,0.007205950450384,0.189237382943983,0.002885850418968,0.146549456104324,0.003132923618858,0.275871476894306,0.002898715668842,0.241216558671561,0.00278543341318,0.533544182,0.00044603889117
8,16,6.9,-0.55,-0.9,1.2058648142149,0.006055290924786,0.988156444752194,0.009797037758285,1.27304328791147,0.005011489684532,1.08868343759688,0.006929363779575,0.189495703735275,0.002834589147478,0.149431225640101,0.002564752268217,0.279529737968355,0.002843785571685,0.246402750495204,0.002615796565574,0.534906562,0.000361949172999
8,16,6.9,-0.6,-0.9,1.13650993206298,0.007616325510145,0.958196872430152,0.010536843902872,1.21767456432102,0.005918689025763,1.0776125924582,0.005140757034791,0.179220807435343,0.002918198984927,0.147626832495667,0.002935584934368,0.273604364396188,0.003296295018223,0.251306276877892,0.002635395278008,0.536461562,0.000474348646661
8,16,6.9,-0.65,-0.9,1.0910101505197,0.008260390276219,0.95993132666822,0.009715385407052,1.17431554557189,0.006622705897736,1.06052928186946,0.005544181334978,0.175772573142398,0.002314978119195,0.154538645738148,0.003124014296665,0.276839386935323,0.002480356059441,0.256298208610377,0.002040262811516,0.53848939,0.000451774495585
8,16,6.9,-0.9,-0.7,1.02840207768429,0.005551556601335,0.919937607468919,0.005685851610075,1.11876052923928,0.00388073867859,1.03449164521044,0.003963971817381,0.171415841265114,0.001933873877271,0.151122289162319,0.001682426533725,0.276319979671664,0.001728828890412,0.257178690700646,0.001567330040059,0.541131631788079,0.000247106473875
8,16,6.9,-0.9,-0.75,0.953426571493162,0.005763965894399,0.888726451861092,0.00595006627643,1.05524573573622,0.003798363435889,1.00466692255471,0.004085801988803,0.160318773853895,0.00202617968422,0.149895728324944,0.00175954425077,0.270495656534603,0.001863966628851,0.260171130608427,0.001510497882291,0.544053169333334,0.000249640991478
8,16,6.9,-0.9,-0.8,0.867945975516089,0.005776697020031,0.839131387154272,0.005961974781011,0.983805928972823,0.004316614039371,0.963724419765986,0.003975825049556,0.148454442846723,0.001964145217608,0.145443534663926,0.00158020811177,0.260991611628364,0.001832304663319,0.261112405321791,0.001448642942676,0.547150561589404,0.000286045837914
8,16,6.9,-0.9,-0.85,0.771141173353726,0.008320173444813,0.757175609580257,0.007400966207021,0.914647164978529,0.005398604682226,0.906834125064298,0.0046362014904,0.131539750222987,0.002569924706824,0.128627297335348,0.001776895850993,0.255293159348454,0.002064204621224,0.253174636879551,0.001652009250832,0.551614539735099,0.000272697346511
8,16,6.9,-0.9,-0.89,0.675731738650208,0.011958475665682,0.668202776447582,0.009743440207747,0.857636328181839,0.005873638562245,0.853882932287626,0.004686820907667,0.109489917303019,0.002943697094899,0.108335842505748,0.002386628194528,0.246172778288096,0.00236882928865,0.242840788264017,0.001731850234719,0.556303755629139,0.000271044672902
10,20,6.9,-0.7,-0.9,0.995957217586165,0.004985263937463,0.877093262869865,0.00576037693178,1.07669648763562,0.003984328781434,0.988939739625679,0.004794358828738,0.16224416634829,0.00239230961979,0.135030503936252,0.00261433943086,0.25387762041086,0.002403145681231,0.231120888695981,0.002575598071515,0.54097508245614,0.000241022388937
10,20,6.9,-0.75,-0.9,0.926647927395315,0.004678982969892,0.837698469741312,0.006173196861494,1.01286952144496,0.004564596281479,0.954263986436827,0.005151671126995,0.156712592142657,0.00247952258362,0.135986015825354,0.001832181336882,0.252243700113502,0.002319538866095,0.234037782117061,0.002048602912477,0.544548766666667,0.00027537404963
10,20,6.9,-0.8,-0.9,0.826373678302064,0.005847058470286,0.780847362270177,0.006097978253637,0.929611562009633,0.005488118957016,0.90000289909837,0.005113504867285,0.142328392615663,0.002863147620476,0.130737218796562,0.002241188675616,0.238262153916417,0.003065094815866,0.23072966985542,0.002532460296758,0.54774620877193,0.000291345453154
10,20,6.9,-0.85,-0.9,0.721396710137012,0.009807412521193,0.708314814109662,0.007331096639294,0.836740021456224,0.006414322803016,0.837962693377658,0.004986885480073,0.126583873026734,0.003375914499696,0.126299522758241,0.003088100734059,0.228459752600642,0.003010731221245,0.231553099710731,0.002403305815049,0.551848484210526,0.000271084092553
10,20,6.9,-0.89,-0.9,0.60520275880593,0.009722714260115,0.62172632752771,0.009202315486015,0.757750377103903,0.009092829020972,0.763186912612329,0.005693966209626,0.110587674258925,0.004239813875497,0.110241146635705,0.002517880666998,0.217181645841475,0.00368858934195,0.217346237080303,0.00211680721599,0.555916621052632,0.000303205416605
12,24,6.9,-0.9,-0.7,0.993659873018158,0.002206284669184,0.852751956540664,0.002713737382609,1.07258253719378,0.002013263105895,0.958046655132344,0.002583707208218,0.159964121691597,0.001542511662884,0.12664919698091,0.001294407333345,0.246630342273695,0.001574705610699,0.211426956418724,0.001601959925582,0.54109142866242,0.000109740002244
12,24,6.9,-0.9,-0.75,0.91616594628403,0.003268899680402,0.813451319438776,0.004105122049761,1.00116422198533,0.003276724826034,0.922293213139906,0.005852131094847,0.150177101136745,0.00255356861658,0.126056931267562,0.002309638330058,0.238524295785384,0.003086360023862,0.212698187426625,0.003509152130037,0.543972307017544,0.00018642974309
12,24,6.9,-0.9,-0.8,0.827812530547567,0.00447357056856,0.774547500405459,0.005036995134304,0.925570891114049,0.004275524480993,0.882203887557058,0.004433665988237,0.144282547716663,0.002697194825909,0.130593697826266,0.002352284370724,0.236960715677511,0.003253232521856,0.219418414362024,0.002734798140716,0.547425640350877,0.000160668365648
12,24,6.9,-0.85,-0.9,0.704354263689118,0.004982593068168,0.693003812511136,0.005029644090807,0.815448289216817,0.004558364859359,0.808196988394263,0.004332638002365,0.126502488092227,0.003102211015308,0.120137242584735,0.002695345187785,0.217273826145633,0.003378422256254,0.211657154296702,0.002834237304976,0.551683170175439,0.000192034920218
12,24,6.9,-0.9,-0.86,0.69577614147162,0.017135899752157,0.679800602915856,0.017385753397093,0.80240015207838,0.006703232007212,0.792217106850674,0.010544831147353,0.126970777041312,0.00818659892446,0.116950077828485,0.007697299618916,0.215344909351161,0.004481339023289,0.206249177031866,0.007986060099672,0.552922269565217,0.000290149082361
12,24,6.9,-0.9,-0.87,0.674574414208604,0.012477535779058,0.647940049916251,0.01466012333398,0.781824988185515,0.015363982180126,0.773224677407381,0.008370539714214,0.11874553886071,0.008182528438456,0.112787891827207,0.00620385735021,0.20860919637989,0.012160768213864,0.209196999311068,0.005474019458131,0.553908308695652,0.000237139719645
12,24,6.9,-0.9,-0.88,0.632399894513125,0.0193748763126,0.636282572238363,0.005786096358655,0.754708844545029,0.011991919158985,0.759571091131553,0.00568207279337,0.110144780940753,0.008314146850702,0.116679952766816,0.004582508518345,0.205038250148025,0.009332693254432,0.210824893511287,0.004522748953824,0.554907752173913,0.000444839208402
12,24,6.9,-0.89,-0.9,0.608782037311392,0.006647522933531,0.588790145757416,0.005742549359431,0.728928664832414,0.005700395111383,0.729863747783457,0.005271105638238,0.11386436427778,0.003017292234126,0.105162688779835,0.002677355116128,0.204325820644815,0.003570522658358,0.204378078952551,0.002889005212269,0.555792521052631,0.000178543451629
8,16,7.05,-0.835,-0.7,0.821548155857501,0.007118298249555,0.774250898860567,0.00796788935959,0.939930690943354,0.004666371287737,0.899933957241943,0.005372819926459,0.12499520403125,0.00225974725406,0.117782295065326,0.001731564524287,0.228563414004145,0.001756241531531,0.222174055523517,0.001489461232235,0.568354024,0.000238084543086
8,16,7.05,-0.835,-0.75,0.75198080773815,0.010012095313548,0.737194657230406,0.007667358914305,0.901057719695053,0.005855351892456,0.896409259143538,0.005039088701135,0.109481389774667,0.002244054583966,0.104986900103776,0.001780313512689,0.22820012376144,0.001961585151366,0.225773267015609,0.001305452883269,0.570662147333333,0.000224058125283
8,16,7.05,-0.835,-0.8,0.708074277998056,0.012932990107687,0.701057878238924,0.012094554972564,0.892407836981582,0.005544728472612,0.892360645793156,0.005261626867059,0.085325367573192,0.001997107272226,0.082480584002861,0.001553833031409,0.225422620469351,0.001628943550281,0.224395212483088,0.001319171378431,0.57447335229682,0.000186645515284
8,16,7.05,-0.835,-0.82,0.703702805567914,0.018616189230755,0.716625719003203,0.015795174241206,0.901307498254161,0.006164725564942,0.897790484754475,0.006231377257125,0.071971451242306,0.002525355306592,0.073020528952355,0.001674340321456,0.225650519007699,0.001807342776712,0.22358313421393,0.00198855987973,0.575719217314487,0.00016637661727
8,16,7.05,-0.835,-0.83,0.751040147913259,0.025071869055593,0.770184105687485,0.020824099215007,0.918316213937442,0.005760688100087,0.923357842836587,0.006068032286657,0.067895357376502,0.002817376646433,0.066824961113862,0.002121342647248,0.227113956072755,0.001560894783635,0.227876304306463,0.001631947764036,0.576631320848057,0.000159148194924
10,20,7.05,-0.835,-0.7,0.760740898705343,0.008415775885057,0.70147865447828,0.010055031548572,0.85763813369852,0.005764494725709,0.808167686460368,0.006902436988877,0.121583524171616,0.002672052467159,0.109945954993152,0.002427880772696,0.20339932179226,0.002393392988663,0.192968710644414,0.002077939884585,0.56783834,0.000210848197952
10,20,7.05,-0.835,-0.75,0.673242536910677,0.008408002268085,0.632055047175407,0.009523998595787,0.783705435851049,0.00525113593185,0.765072248165206,0.005836813185167,0.11078956067319,0.003629227509939,0.101031671959497,0.002836671692439,0.192003968494764,0.003413034763875,0.191852865284881,0.002411698247216,0.570365476,0.000220436550714
10,20,7.05,-0.835,-0.8,0.547736089936191,0.018182504010688,0.565802897535296,0.013445419576397,0.702853854315265,0.013763322104962,0.707311128667206,0.00690705294955,0.090778472038054,0.002934439362545,0.091582678612936,0.003153763753171,0.180044011714772,0.003057107627168,0.183158689816025,0.002367055940345,0.573420452,0.000234487751849
10,20,7.05,-0.835,-0.82,0.534641434652466,0.011694694622934,0.535296977835353,0.012046654879104,0.68780770134215,0.010057672342352,0.690350004337426,0.006325353066283,0.092794923025204,0.003487780708868,0.08661411777305,0.002848344989752,0.186258867201874,0.003518639845213,0.183089456613689,0.002323891490965,0.57411195,0.000499235157949
10,20,7.05,-0.835,-0.83,0.501681782905848,0.015123315642786,0.443323681416607,0.011714370701494,0.664869317796211,0.011761009047933,0.655931227353397,0.010753391201585,0.080498652339258,0.003734065138418,0.073604579799364,0.00293705967706,0.173232518977483,0.003287411835932,0.17427449005004,0.002821058874181,0.575093408,0.000210465429721
12,24,7.05,-0.835,-0.7,0.75465660026733,0.006764252657376,0.645995008686394,0.0072758099958,0.828263672352634,0.004534151639751,0.758990062411665,0.004676172742224,0.117944701057635,0.003818593834299,0.09470853911468,0.00252524802235,0.185211933429886,0.003628954745328,0.167442257997307,0.002135866503309,0.56770238,0.000163498798098
12,24,7.05,-0.835,-0.75,0.657176294775687,0.008136513345475,0.611327992248692,0.006075859843896,0.760049848911456,0.005355962122471,0.714367269442826,0.006082782624448,0.105328804396681,0.00372271491023,0.096276047114147,0.002413377492261,0.18061078500791,0.003411854068363,0.167563758518592,0.002497096916672,0.570099942,0.000165712288147
12,24,7.05,-0.835,-0.8,0.534962587846125,0.009698789525445,0.529780409703586,0.00743734179771,0.653105660786783,0.005979585406468,0.646019574274435,0.005770517113478,0.087687713660735,0.003580367071219,0.0893917533147,0.00296097832702,0.161771252265861,0.003317778121192,0.162441023144462,0.002746338618436,0.57327537,0.00017004992051
12,24,7.05,-0.835,-0.82,0.511205898186808,0.011800135217182,0.47782215991082,0.008351389631483,0.635152538995927,0.007119450466308,0.618702882042322,0.00604691073164,0.087652318045812,0.004219181286192,0.079724337380084,0.002934832760912,0.165566059874013,0.004783835119547,0.157052974416726,0.003051442062227,0.574354538,0.000167615113482
12,24,7.05,-0.835,-0.83,0.455050369212175,0.011781574851042,0.477722576846775,0.010398003916971,0.603958129266865,0.008450911209206,0.602346497777672,0.008242325100287,0.077910729652202,0.004417371544261,0.082772028998523,0.003061961135127,0.158147747941345,0.004210617535982,0.156816844102018,0.003582702467871,0.575097318,0.00015320728318
10,20,7.2,-0.78,-0.65,0.680021555191453,0.009365296852866,0.621020637444279,0.011731341868841,0.774971929619719,0.007603358554529,0.733768074692264,0.008712651025548,0.09826713754042,0.002945432997503,0.088810072441474,0.001920793290098,0.176179500792393,0.002614522289469,0.168062567880678,0.002323632162363,0.584935882,0.00018698939591
10,20,7.2,-0.78,-0.7,0.613677170824334,0.011460742153627,0.575252907659047,0.016577350436648,0.729828871498527,0.005706908633808,0.72052795549163,0.010664831393465,0.084478413752747,0.003425495853054,0.082430163011202,0.002300462849618,0.172907119656306,0.002697185085832,0.170136699660355,0.002992201634196,0.586616818,0.000178542513805
10,20,7.2,-0.78,-0.75,0.538151486438045,0.021571398938527,0.526216632025896,0.024626764214485,0.686418930834678,0.010947101061239,0.683735662630841,0.016126198093956,0.067613970598443,0.005176946573578,0.067299040074423,0.004779250966463,0.16785610932029,0.002892308632876,0.164566845734208,0.005613381321828,0.588328398,0.0002011648224
10,20,7.2,-0.78,-0.77,0.521312635111249,0.03934532805005,0.503643543253624,0.038575300298965,0.710476828782258,0.013548089103202,0.712481049944583,0.012740750191214,0.053649923367565,0.00508174480592,0.054006040547076,0.005556066732131,0.166044770061696,0.004618723548356,0.169147103558745,0.004166650731154,0.589317558119658,0.000128291441981
12,24,7.2,-0.78,-0.65,0.649122874630581,0.005655998788715,0.546262444951785,0.008512365827155,0.720005977478607,0.005187425826005,0.644075284029954,0.005539288587948,0.097986767105486,0.002744348222052,0.076060591306565,0.002200500696632,0.155558738783065,0.002669856138779,0.13553952467679,0.002129041515955,0.584803806666667,0.000130926004541
12,24,7.2,-0.78,-0.7,0.562728660694029,0.006160218614541,0.524068447118583,0.009349688987308,0.653710235478289,0.00511826281093,0.629617696881161,0.005459683148901,0.084833127911213,0.002520341351132,0.0753815588584,0.002124037054826,0.14676412282989,0.002753743020472,0.139072418797025,0.002069133497522,0.586389233333333,0.000129658523207
12,24,7.2,-0.78,-0.75,0.484207472412548,0.008873441995354,0.448798995386655,0.009251828700935,0.589954122841223,0.006156625284806,0.583386722828575,0.005018469188527,0.077459553787753,0.00332787298554,0.069316173150741,0.002374252068782,0.140709180706656,0.002855659734826,0.139290517406988,0.002119946330189,0.588141728333333,0.000114305480643
12,24,7.2,-0.78,-0.77,0.416420191862036,0.008751951081259,0.434204704162068,0.00720416054417,0.560879438927577,0.005106279569391,0.5638657474143,0.003769388043087,0.061102689126296,0.002145312425434,0.066007233786742,0.001677799056131,0.134433594532049,0.001880714528911,0.136926895457841,0.001352447508275,0.5890798475,8.05504154597538E-05
10,20,6.9,-0.92,-0.5,1.20768292322186,0.005661407145628,0.881686453598112,0.010102721680936,1.26696254035634,0.004123692281034,1.00054470609629,0.008926762604137,0.180045607414355,0.003915192380121,0.121606145962307,0.00313650931749,0.260142709833874,0.00296903776799,0.211630804126933,0.002371503795753,0.534962588888889,0.000331741475335
10,20,6.9,-0.92,-0.55,1.15696125291496,0.005331839724372,0.872707042029758,0.011344474068471,1.21995872643063,0.004820566867241,0.992972668976705,0.007353022643359,0.181018818280534,0.003619058506239,0.123373712822266,0.003250489811975,0.261119333896454,0.003395120060605,0.215175092028866,0.003186062094489,0.53653527037037,0.000273640157977
10,20,6.9,-0.92,-0.6,1.09748073723216,0.00499240363107,0.860665554800706,0.010732031080084,1.16789358831645,0.004309035251309,0.976529250592056,0.008677850831266,0.171465006579107,0.002774514920503,0.12671306723324,0.002993525047731,0.256154639773575,0.002667057404939,0.214587447130563,0.003324581176457,0.538195292592592,0.000400995082699
10,20,6.9,-0.92,-0.65,1.02974775964176,0.006872166428228,0.844439073809867,0.009299417040485,1.10711913164455,0.006926117251396,0.959885445102291,0.007172570881135,0.167804868933686,0.003067651876352,0.127322231217311,0.003052189526898,0.257567825096192,0.00334385321623,0.221052502430305,0.003197276613503,0.540495044444444,0.000306191996666
10,20,6.9,-0.92,-0.7,0.952751143338332,0.006534867343448,0.825057698437395,0.011918800731509,1.0463665430361,0.006207480515557,0.932674733116036,0.00844831104268,0.155745238557215,0.00350126705139,0.130268358835771,0.003384643342388,0.248629208926662,0.003855545184403,0.221999056460601,0.002944277856543,0.542234925925926,0.000362405160762
10,20,6.9,-0.92,-0.75,0.88641829990528,0.007315569729069,0.760430016002995,0.009391030603312,0.983722382115034,0.006017319851803,0.890897697617664,0.006070736781475,0.150149822399388,0.004575443541809,0.1257365813349,0.003871995810684,0.249474859325022,0.004745048642097,0.222861353839852,0.003323043303301,0.546163414814815,0.000508795071224
10,20,6.9,-0.92,-0.8,0.796704845175835,0.011306944192575,0.724045602057824,0.012882295437218,0.908802684690553,0.008010555310402,0.850848310450383,0.007474906861283,0.142042574507907,0.004030399461482,0.123513419940892,0.003074854982824,0.246422000083174,0.0043423226382,0.225095246298393,0.002830314047932,0.549835318518519,0.000344360151613
10,20,6.9,-0.92,-0.85,0.64764533145202,0.012057866872347,0.630633776545922,0.010735684555645,0.791802489352789,0.009796146304445,0.7907074727117,0.0083105800444,0.116956205626674,0.004812901469204,0.107383814099611,0.002953499172888,0.222285810976356,0.00584224914867,0.214768275908145,0.003421976452297,0.554504866666667,0.000325423479612
10,20,6.9,-0.92,-0.9,0.564798398982423,0.070735978123923,0.555207374665745,0.049136458124208,0.657907249776022,0.036524033174387,0.709036380421094,0.015504307311211,0.102267103104687,0.018346806259188,0.081786580351285,0.010358161366361,0.193656121231348,0.017333351310345,0.203437666934654,0.008148912836388,0.560653981481481,0.000393212116266
10,20,6.9,-0.92,-0.91,0.393851956640228,0.036780110349471,0.502981519984472,0.037167921823575,0.646702191086098,0.017383883729401,0.669844989602657,0.018830164379365,0.081216919110412,0.008828056277993,0.093134702059641,0.006770388360858,0.1948460547436,0.008187911763912,0.198451572559417,0.006428681250835,0.561113534615385,0.000387575363833
12,24,6.9,-0.92,-0.5,1.19320392912233,0.004888086030612,0.870477245730804,0.006566897463381,1.25245797486638,0.004394859016618,0.981394391000998,0.005662316322665,0.175097058950372,0.004280657599806,0.117910884339753,0.00348340732102,0.249377219560193,0.004039659133002,0.20122160800147,0.003836729104611,0.53491817037037,0.000300857195759
12,24,6.9,-0.92,-0.55,1.14419590646158,0.005946616398858,0.83901810249157,0.007817131213613,1.20568987584549,0.004433160816348,0.957165940130343,0.006518307833948,0.169509232143224,0.003350779375355,0.111595743708917,0.002928200919303,0.247191547799517,0.00361984451802,0.195073361161378,0.003616167263435,0.536523418518518,0.000204076897696
12,24,6.9,-0.92,-0.6,1.08092914641215,0.005892507302216,0.823971645412697,0.007514886682359,1.14766400632172,0.005315235503756,0.943401454530976,0.0061080680155,0.163092888950352,0.00346802088917,0.113259115248726,0.003623317384922,0.244250953220125,0.003553120626354,0.195742433807414,0.004232649278176,0.538567574074074,0.000244155001512
12,24,6.9,-0.92,-0.65,1.02598579476645,0.006467991467233,0.808274593465222,0.006733825611533,1.10138156836884,0.006411610389819,0.929105774435415,0.006066018081181,0.161029817689501,0.003556153436439,0.116154328756107,0.003158875655616,0.242966657113577,0.005128732265063,0.198318526793494,0.00361572352107,0.540090433333333,0.000272910397723
12,24,6.9,-0.92,-0.7,0.953864449901707,0.006280730780373,0.778331585683328,0.007141391274333,1.03348178120374,0.00599419919184,0.915619675425331,0.00679220600897,0.152216627054707,0.003635012189028,0.113723924312879,0.00371230637106,0.237713520240717,0.004037799397248,0.205840717506944,0.004116279886711,0.542953881481482,0.000324714711431
12,24,6.9,-0.92,-0.75,0.878319232209368,0.006693436992888,0.747098281060156,0.011389809298022,0.960642819516534,0.005318097363018,0.87571486571146,0.007113502335082,0.152463856043396,0.004935725601558,0.116381663127861,0.005319452641871,0.235769640395104,0.004123522861349,0.208702471867675,0.004339946072312,0.546067496296296,0.000174270833117
10,20,7.05,-0.85,-0.6,0.88969334572405,0.006727302223436,0.721533429789636,0.011896329496283,0.965629536231811,0.006391581808496,0.822936867042239,0.009801268133918,0.132203129699187,0.002976389055305,0.101204291815622,0.002454762287539,0.209574408518467,0.002866824320534,0.179598211856963,0.002336357462104,0.564986324324324,0.000253392575482
10,20,7.05,-0.85,-0.65,0.812780631977084,0.007423190094322,0.658218241740129,0.013966709752853,0.901231310506686,0.006262787393366,0.793286515917184,0.009543724976634,0.126515274917255,0.003428589905162,0.102522953786256,0.002579088029891,0.203829537487204,0.002800849806489,0.185354990315226,0.002633767008858,0.566500548648649,0.000407595021996
10,20,7.05,-0.85,-0.7,0.746914052024726,0.008882526966505,0.639242885177321,0.010485768860616,0.83626638954729,0.007011758693423,0.758702099450664,0.009444126571906,0.124050017793451,0.00392390804351,0.099599270998401,0.002626569403855,0.205430231367102,0.003630305443355,0.181184131753618,0.002899937338839,0.568773089189189,0.00029749253332
10,20,7.05,-0.85,-0.75,0.636787650843737,0.011696285704597,0.601477717830222,0.013302307049261,0.755851790741503,0.008033664869537,0.732455454558829,0.007733124486386,0.103547916767908,0.004441138439665,0.095511632535839,0.003403345674445,0.192298506691798,0.00400455179761,0.186392630027986,0.002636571670187,0.571814051351351,0.00024733836252
10,20,7.05,-0.85,-0.8,0.529935652912603,0.022491015915198,0.536029452999134,0.017367677324058,0.697560254442086,0.009359358240392,0.696292535716739,0.007564635393032,0.075894264334743,0.005219206996582,0.08526828919893,0.004141871234455,0.181507492699856,0.003455047818711,0.184904940477295,0.003056503961299,0.574224002702703,0.000212077021711
10,20,7.05,-0.85,-0.83,0.44860944936399,0.02261779269101,0.500129352654311,0.020775325610986,0.655725219197689,0.019233790239293,0.663248113535511,0.012004760255797,0.069799364296945,0.004932496886792,0.067218727362381,0.005356586699193,0.17338490252127,0.005240953123255,0.172517077070208,0.00334500018258,0.576494845945946,0.000330125273677
12,24,7.05,-0.85,-0.6,0.87960456299477,0.005009456935391,0.661375628458492,0.008814628888818,0.946493251465989,0.004006418921117,0.776516064749908,0.006528178437024,0.126871457001264,0.002837062368123,0.088417923699654,0.003465754084405,0.191558642902874,0.002501494127364,0.157849137104001,0.003130785335796,0.564470694594595,0.000209284696389
12,24,7.05,-0.85,-0.65,0.811123439459523,0.005774474189801,0.62681520197537,0.010404981978651,0.881060635262322,0.004582852257212,0.746563997257567,0.00735991807019,0.123672352918177,0.003615606961254,0.085760535438252,0.003230380461378,0.192857095217434,0.002824395152454,0.158307196262031,0.003211169257747,0.566561578378378,0.000193739621877
12,24,7.05,-0.85,-0.7,0.70964246315848,0.006114504623884,0.584958197789379,0.009047377421509,0.797642291401961,0.004352779662657,0.713304363565418,0.007214676800885,0.111710948642178,0.003249147534964,0.088806023919237,0.003551780738804,0.181633995638484,0.002568285843044,0.160633347482671,0.003750043511993,0.568590716216216,0.000179458925388
12,24,7.05,-0.85,-0.75,0.635416543473013,0.007341409706891,0.568404985273574,0.010108568427139,0.723198908337358,0.006089521895988,0.669942316316762,0.007834767653396,0.107943862749458,0.00399376150113,0.090236379926086,0.002895626244996,0.177827606384069,0.004205622053685,0.158660572058977,0.003256271250074,0.571415448648648,0.000169586471483
12,24,7.05,-0.85,-0.8,0.502317249656334,0.01271317411218,0.478054940448731,0.012361635953034,0.632693015002485,0.00787275974243,0.623680814876321,0.006859431536196,0.078912874436371,0.004209934995606,0.079710524855832,0.002847246428242,0.154419774461623,0.003960765150156,0.159430689693784,0.002935808238515,0.574080897297297,0.000168841868063
12,24,7.05,-0.85,-0.83,0.441246010904887,0.013767848467363,0.43621680005852,0.017604380526054,0.600521473524522,0.009611426309436,0.583505160276704,0.006931657292125,0.074850490577474,0.005048547583228,0.069765292783245,0.005041072555845,0.15922727063526,0.004504287001521,0.151461321951993,0.003413570683481,0.576263075675676,0.000215600168773
10,20,7.2,-0.794,-0.6,0.725215483953792,0.01091648907293,0.587687475326568,0.017349930094909,0.814212924407941,0.006866796256341,0.729288509401313,0.01006111187227,0.101402243680228,0.002603953808362,0.075287420508604,0.002960408662047,0.171021332528426,0.002413727323929,0.158456345434258,0.002308441485496,0.5845502,0.000257031462535
10,20,7.2,-0.794,-0.65,0.646011762647095,0.012245972973998,0.588040908570555,0.01817368527481,0.757170869365827,0.009527335117204,0.709008497433114,0.009688058571067,0.096752793439256,0.003564233063922,0.08337871642981,0.003746440367329,0.172954141919495,0.003002639924835,0.164136575941788,0.003562859105776,0.585591402702703,0.000202217819816
10,20,7.2,-0.794,-0.7,0.58362400718293,0.04699210544726,0.564928071683097,0.042413505131648,0.725596243037875,0.01583523477408,0.709270219309595,0.020267695711914,0.085868169505507,0.010966244825642,0.074899505720101,0.008165728349363,0.174303161881678,0.004931599047674,0.16782813201533,0.007675426217195,0.587473294594595,0.00023895337854
10,20,7.2,-0.794,-0.75,0.559496101160046,0.030977512268229,0.536598905901649,0.016563954956177,0.718911545803162,0.011839619465572,0.732729486231849,0.008552705304826,0.062024854044286,0.004684786756952,0.055596555386694,0.003139230574531,0.170934649072955,0.003046823338014,0.173269223833589,0.002738065514791,0.589566997297297,0.000242986790536
10,20,7.2,-0.794,-0.77,0.481480454775684,0.072329817524381,0.482164945630316,0.054501632711515,0.691234343388577,0.030238533764345,0.69660804595005,0.01724380580512,0.051062930035862,0.008802914276764,0.044078843715024,0.005056064628795,0.16018207230883,0.006173444169552,0.163791216591724,0.003735522901165,0.590155824324324,0.000185663774737
10,20,7.2,-0.794,-0.79,1.00447024157308,0.693417208381559,0.599007813905381,0.068630808852041,0.785012955127699,0.008616255989913,0.771822277462564,0.010084241973848,0.029401041813738,0.039472625473745,0.033701418355851,0.005963046028474,0.178442265841136,0.003451910282753,0.176039472320223,0.003196413649605,0.59107705945946,0.00022672365834
12,24,7.2,-0.794,-0.6,0.703501355271437,0.007437519521076,0.523784817312973,0.010372017530047,0.774535083989587,0.004851728323385,0.636914519873394,0.008061423043091,0.096756958002579,0.003728521845029,0.077982501124377,0.002975795233415,0.15649925409102,0.002988983379225,0.131611035408736,0.002899688489133,0.584084935135135,0.000179503526964
12,24,7.2,-0.794,-0.65,0.615349756043621,0.007059685999286,0.476523636780557,0.012954566744241,0.704368336586017,0.005049758616985,0.605410569846677,0.008348948942677,0.088127348434666,0.003319670770011,0.069760703561242,0.003277797452135,0.147496199535037,0.003118353839281,0.127064641180872,0.0031931174314,0.585515845945946,0.000157881176629
12,24,7.2,-0.794,-0.7,0.545438429627544,0.006226804997451,0.45732794295608,0.014482220984084,0.638390627959455,0.005596802360444,0.59667165427173,0.009424553380063,0.087132104438255,0.002835186723408,0.067403974448804,0.00366361550776,0.150379698399387,0.003799713873583,0.138028439813162,0.003078254219939,0.587045778378378,0.000158751460246
12,24,7.2,-0.794,-0.75,0.441922094853324,0.017105334971473,0.450001464647124,0.012610696367053,0.569000805557581,0.009510075984781,0.55515834713091,0.00757186872237,0.070402615928603,0.003419447851856,0.075899867012362,0.004050768310085,0.138925050298221,0.003118963174559,0.136721828376807,0.002970252866116,0.588574054054054,0.000140500910366
12,24,7.2,-0.794,-0.77,0.478304241096514,0.023691394355458,0.4114315244897,0.01672873780538,0.57123842414212,0.008685933231302,0.563320968257678,0.008402470984607,0.071094354109534,0.007838847460316,0.05830451183477,0.002859609126987,0.139702496131692,0.004188631092618,0.137513308831805,0.003212572102097,0.589633108108108,0.000173495673919
12,24,7.2,-0.794,-0.79,0.355977718754845,0.03763656504874,0.372813569932711,0.023735772343028,0.595649254889923,0.012046266498618,0.564629857839861,0.012482592466445,0.041960914006121,0.006461584196779,0.039356551626431,0.003948606054491,0.13852769707976,0.005099141573739,0.129294786163172,0.003539535541893,0.590713532432433,0.000156195055738
14,24,7.2,-0.794,-0.75,0.436569419106113,0.005639355198791,0.411693685203904,0.005503286947377,0.548152237314116,0.00358970627234,0.539021549736089,0.003245028622091,0.072181005911615,0.001871180410816,0.069450210298344,0.001373023525433,0.134117229447407,0.001759920705497,0.134795603876175,0.001352804649316,0.588690356934307,6.59201847331332E-05
14,24,7.2,-0.794,-0.77,0.370667538866194,0.005998736603806,0.364128143975854,0.005277160200936,0.498702092244873,0.003735339505934,0.495885741234594,0.003352200737705,0.066000166387724,0.001837830717915,0.065427743305202,0.001247444528797,0.127318463178638,0.001489935719498,0.12674406359045,0.001037213532749,0.589539211695906,5.34880847988867E-05
14,24,7.2,-0.794,-0.79,0.338175366018115,0.013023101521736,0.35560478256035,0.011099182517327,0.498230741986438,0.007362196044232,0.495587214762489,0.01162792629849,0.054557352643446,0.002728155591124,0.056389771974723,0.001814459889097,0.125993506753246,0.002308797904084,0.124367242047433,0.004636654165084,0.590363295454546,7.98904027199511E-05
8,16,6.9,-0.87,-0.7,1.08468729011884,0.009584916617285,1.02444410667257,0.009693085493655,1.17444830535412,0.008160002044791,1.11516231178863,0.006738767834632,0.180847319411575,0.003837373210691,0.168154821739695,0.002364932238553,0.28560428438029,0.00303711557366,0.269527584987701,0.002516324093792,0.538603548648649,0.000533105043191
8,16,6.9,-0.87,-0.75,1.00185701186899,0.009596037563461,0.959391928412609,0.010387801303088,1.09832962554607,0.008179489874876,1.0719013889854,0.007709466052422,0.172739499654495,0.003597058445511,0.162302773752751,0.003065513721989,0.277397344059401,0.003060777645149,0.271267998488205,0.002975565355497,0.541730508108108,0.000552289987762
8,16,6.9,-0.87,-0.8,0.93500613278912,0.010914671561026,0.914566686217887,0.01055668519788,1.02970829295247,0.006267738701974,1.02173552609826,0.004627720461694,0.158604141696377,0.004195125831156,0.160432374060976,0.00370882138423,0.268096839432596,0.003396374551683,0.269491814056541,0.002974619609955,0.545042154054054,0.000513622292241
8,16,6.9,-0.87,-0.85,0.802164648100212,0.02072942976037,0.818086552159394,0.013217396538172,0.935388112062266,0.013077050516109,0.945935106117608,0.010460846800014,0.133104748391203,0.004630522440618,0.144625714046664,0.004089558610838,0.253734749215227,0.003685486430836,0.261988119023485,0.003891462690886,0.549929589189189,0.000556280529284
10,20,6.9,-0.87,-0.5,1.26406583806306,0.005628457477962,1.01188586887618,0.00725077343503,1.32097056920552,0.004765094977006,1.10347995940213,0.005760371868884,0.184797071472534,0.002829091398893,0.135531056994789,0.00281501696978,0.260429753531055,0.002819207348508,0.216396024937019,0.003258834532618,0.530961478378378,0.000334492271965
10,20,6.9,-0.87,-0.55,1.22217002715576,0.005913498995149,1.00505918324464,0.006624354285911,1.27855464557435,0.005150400165293,1.09298208738991,0.006095157169175,0.186455973483123,0.003338177419512,0.140544889788733,0.003027106704637,0.262833857452935,0.003581420935164,0.22263183179579,0.003651117025095,0.532757754054054,0.0003509851366
10,20,6.9,-0.87,-0.6,1.17439994930117,0.006446601120877,0.989751728105622,0.006425121526697,1.2344157093364,0.005135150281615,1.08699234539814,0.005007025647953,0.184704319746381,0.004020359615351,0.138135554077024,0.003029200069005,0.264162664382582,0.004191554441458,0.225752831564573,0.00325897671778,0.534502951351351,0.000238963350226
10,20,6.9,-0.87,-0.65,1.11422594520431,0.005618483894482,0.98690373926888,0.008461823159418,1.17663782584305,0.004389289176347,1.07336165388456,0.005894761652111,0.171417949113333,0.002830393826725,0.143188163047076,0.002826090259191,0.252190529635584,0.002745480952957,0.228743254764354,0.003243028681917,0.536459610810811,0.00024436515634
10,20,6.9,-0.87,-0.7,1.04363950533358,0.00607154615772,0.961250019138608,0.006444368010435,1.11836387752463,0.004758516495537,1.04803663134774,0.005386445214074,0.161562751611831,0.002842227969307,0.146162545136334,0.002991839507495,0.249134867956321,0.003719814086029,0.233321953436249,0.00317641062661,0.538801797297297,0.000264210867788
10,20,6.9,-0.87,-0.75,0.984269587828556,0.007568646002498,0.931313206226979,0.007149384737126,1.06670472562666,0.005332069853949,1.02767089350177,0.005731420248447,0.158936621139664,0.004675287764955,0.15238801585844,0.003300826481713,0.251399447650043,0.004725918750046,0.242136684499249,0.003296609453076,0.540902986486487,0.000285652218046
10,20,6.9,-0.87,-0.8,0.899231353352045,0.008009025438059,0.870819429381851,0.007341634652912,0.991721630248843,0.006533901070133,0.971819283134723,0.005402363450967,0.156213780070112,0.004634272198866,0.141616941080978,0.002833002996662,0.250323076051746,0.004923823795514,0.237721475899733,0.002781481950766,0.5446652,0.000312877870761
10,20,6.9,-0.87,-0.85,0.794370590603643,0.00818040910841,0.79122391076321,0.006816597837421,0.907753487394097,0.007530221929133,0.897712861598148,0.005704319698116,0.13877964177981,0.005699466409444,0.137985243333996,0.00342437107753,0.237447980729025,0.004504341123726,0.23354552047361,0.003487373631758,0.549000516216216,0.000364268994736
10,20,7.05,-0.8,-0.55,1.02614429410765,0.00508210022732,0.856861010559456,0.008769104012501,1.08418857983874,0.004483201055185,0.946914368072693,0.006982287065503,0.150246876774229,0.003344216844217,0.114056802013376,0.003200494940864,0.216338571165319,0.002593477361047,0.182962675699615,0.002971740450338,0.559590843243243,0.000278078338852
10,20,7.05,-0.8,-0.6,0.98081661892768,0.006467721025129,0.842323940871652,0.008315624990988,1.03635402060448,0.005460145193886,0.932373525443502,0.006429059869221,0.148307610196758,0.003954616154881,0.117235310585867,0.003428082750086,0.21608526332744,0.004500769918047,0.18953994295325,0.003397062842533,0.561317378378378,0.000288122195316
10,20,7.05,-0.8,-0.65,0.902208727057693,0.007886306825904,0.834474729820881,0.009811165263879,0.973469482304882,0.00577980631785,0.913593072723213,0.007833487153217,0.130081574878895,0.00254987687819,0.120397034785831,0.003500478834739,0.204912135337603,0.002407596687585,0.19128799544859,0.002750278687224,0.563195032432432,0.000243661607091
10,20,7.05,-0.8,-0.7,0.817476049383534,0.007942779981147,0.78696228802756,0.008320396192256,0.898454929125019,0.005918366232336,0.875757392745867,0.005956839873209,0.123298383752633,0.00428936393882,0.122257031854764,0.002817555766594,0.197668582727103,0.00352922567913,0.198924390685761,0.002975929620792,0.565797727027027,0.000338790392902
10,20,7.05,-0.8,-0.75,0.737126332412361,0.01287483029764,0.721874518065792,0.01030445866142,0.824168000321765,0.009437963270764,0.821016414370564,0.006364317559679,0.119169757368278,0.004730324068067,0.115652148245892,0.003003984379283,0.195790941100922,0.00447434052863,0.194161675739352,0.002623839684544,0.567747781081081,0.000294799693732
10,20,7.05,-0.8,-0.78,0.671674454949711,0.013173479203488,0.684752795360802,0.012485118174444,0.777908209647346,0.009019660377184,0.782287115459882,0.009213262104306,0.106953992767889,0.005175616871419,0.106812012327878,0.003461357148127,0.186981990983894,0.005048051659475,0.186120396974193,0.00447846333084,0.569787878378378,0.000281210586622
10,20,7.2,-0.75,-0.55,0.856297511653456,0.008274895754513,0.719458408822968,0.011024992974559,0.915503981635127,0.006530759417073,0.795997766708382,0.009291585238022,0.118339853390586,0.003123728269767,0.09753480447216,0.00268485237085,0.17878795938555,0.002706003282272,0.156294922687036,0.002802824244036,0.580896708108108,0.000220278272234
10,20,7.2,-0.75,-0.6,0.789093624568044,0.008828389612158,0.687614781079532,0.010374246829102,0.861816409717245,0.007240571192946,0.78774686072882,0.008921648409169,0.109896724742113,0.003956592977123,0.090453688506627,0.002376646143883,0.174569810130463,0.00317863455994,0.157855229832709,0.002479790778163,0.58221784054054,0.000279510654734
10,20,7.2,-0.75,-0.65,0.724428075661582,0.009402382514144,0.683710907538318,0.010915688615551,0.799105845273161,0.006029834276034,0.759533997110273,0.00595795582719,0.107572417862012,0.004350858999728,0.098511024101432,0.003315053629966,0.171133595225735,0.003368388435421,0.158604384183764,0.002471601696583,0.583679067567568,0.000220277607137
10,20,7.2,-0.75,-0.7,0.631533870223701,0.014236018778696,0.616069671200159,0.011099100976815,0.73103302145975,0.01022599447023,0.730145465094481,0.008202067574377,0.095874464731504,0.003410483556534,0.086791273127258,0.003320760184174,0.167055422403288,0.003947015623561,0.164979704637661,0.003072351795589,0.585279897297297,0.000206600943886
10,20,7.2,-0.75,-0.72,0.628441137594747,0.012257739454218,0.619230710620713,0.010583354443844,0.735810177607786,0.007987627780055,0.720219422070022,0.007900000551558,0.088595474348558,0.00434263597865,0.090873885037084,0.003945157746294,0.165117325751136,0.004099560587873,0.163671035152777,0.003437055639903,0.586074210810811,0.000330865544862
10,20,7.2,-0.75,-0.74,0.581051231785958,0.012979924486415,0.577627551951135,0.010198039284528,0.694306618156054,0.010226944840536,0.705821934193873,0.007081123964662,0.081025619317893,0.003822172310671,0.082272013564048,0.002703484388784,0.15629779131339,0.00378029366908,0.162066797462017,0.002841258123744,0.586864456756757,0.000188810950666

